A Remark on the Odd Area of Unit Disks

Let $F$ be a family of $n$ unit disks in $\mathbb{R}^2$ with $n$ being odd. We use $\mbox{OA}(F)$ to denote the area of the set of points that is covered by an odd number of disks. The purpose of this note is to disprove the conjecture $\mbox{OA}(F) \geq \pi$ which was suggested in the literature and to present some examples.

==> points.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     64973,       1566]
NotebookOptionsPosition[     63271,       1528]
NotebookOutlinePosition[     63666,       1544]
CellTagsIndexPosition[     63623,       1541]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\

7 points\
\>", "Section",
 CellChangeTimes->{{3.989768310054575*^9, 
  3.9897683369618692`*^9}},ExpressionUUID->"98d83bbc-0282-4dae-a9d3-\
72c238ffa0e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.25`"}], ",", 
       RowBox[{"-", "0.14433756729740646`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.125`"}], ",", "0.0721687836487032`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", 
       RowBox[{"-", "0.14433756729740646`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.`", ",", "0.28867513459481287`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.125`", ",", "0.0721687836487032`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.25`", ",", 
       RowBox[{"-", "0.14433756729740646`"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"ff23ec06-4164-43d3-944a-78921f8c7a71"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Graphics", "[", 
      RowBox[{"Circle", "[", 
       RowBox[{
        RowBox[{"data", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "data", "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"data", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "0.03"}], "]"}]}], "}"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "data", "]"}]}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"a821b3a1-b6c0-4b6c-b44b-f2c6597af543"],

Cell[BoxData[
 GraphicsBox[{CircleBox[{-0.25, -0.14433756729740646`}, 1], 
   CircleBox[{-0.125, 0.0721687836487032}, 1], CircleBox[{0, 0}, 1], 
   CircleBox[{0., -0.14433756729740646`}, 1], 
   CircleBox[{0., 0.28867513459481287`}, 1], 
   CircleBox[{0.125, 0.0721687836487032}, 1], 
   CircleBox[{0.25, -0.14433756729740646`}, 1], 
   {RGBColor[1, 0, 0], DiskBox[{-0.25, -0.14433756729740646`}, 0.03]}, 
   {RGBColor[1, 0, 0], DiskBox[{-0.125, 0.0721687836487032}, 0.03]}, 
   {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.03]}, 
   {RGBColor[1, 0, 0], DiskBox[{0., -0.14433756729740646`}, 0.03]}, 
   {RGBColor[1, 0, 0], DiskBox[{0., 0.28867513459481287`}, 0.03]}, 
   {RGBColor[1, 0, 0], DiskBox[{0.125, 0.0721687836487032}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.25, -0.14433756729740646`}, 0.03]}}]], "Output",
 CellChangeTimes->{3.989768324787642*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"38f3c341-01dd-4ac7-8e3c-ee0f496e1fd7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["51 points", "Section",
 CellChangeTimes->{{3.989768310054575*^9, 
  3.989768342923955*^9}},ExpressionUUID->"8e77338e-303f-4689-90a4-\
7277c61c8ecf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7761286630409813"}], ",", "1.187140646555593"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4882079513795828"}], ",", "1.1772942451344326"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.42141217736492725"}], ",", "1.4264106390530238"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4986142639930243"}], ",", "0.7895365862602277"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2556831063238429"}], ",", "0.8002312744470694"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.893870844190125"}], ",", "1.2775475080547587"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9205653900298651"}], ",", "1.2679917613533458"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9114738741626724"}], ",", "0.8992825699007847"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5204900492126812"}], ",", "0.7355673074064089"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4241997427017849"}], ",", "1.47012291243619"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5683241586283079"}], ",", "0.6764836008302212"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.842998909321761"}], ",", "0.9041117082830998"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6807241044371962"}], ",", "1.440863856572474"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.27059032691551865"}], ",", "0.8112892351500005"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.24285311163783724"}], ",", "0.8132661433474465"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5432976269313183"}], ",", "0.7837938340751414"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3783231803503234"}], ",", "0.9170475637537575"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.607916834527051"}], ",", "0.6780529498913931"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.45347468564702637"}], ",", "1.4876709663069523"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.16746573668114742"}], ",", "0.9338684789201869"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6584429574307897"}], ",", "1.384189505839501"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5102917129229476"}], ",", "0.8090189290645003"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.44053339809630493"}], ",", "1.4122195992904283"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1671364647142241"}], ",", "0.9258530057098762"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.24888009873350136"}], ",", "1.349383923696128"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8722057060653097"}], ",", "0.9795355137001097"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5503806107576626"}], ",", "0.7933411735734747"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6005148057863192"}], ",", "0.6880026532114702"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6601527246821904"}], ",", "1.2208457053580906"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6037698437810458"}], ",", "0.6749908520849317"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8958939866998005"}], ",", "0.8648871258652627"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.46408116247393943"}], ",", "1.4462138779458613"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9264873272565456"}], ",", "1.248112521024175"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8124281517855557"}], ",", "0.970783124466228"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.32284178508848616"}], ",", "1.0530716726688196"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2481954116449145"}], ",", "1.1184591725793718"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.9104852131710512"}], ",", "1.2423868634437907"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.24603519323280007"}], ",", "0.8347986115013639"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.27943655713554955"}], ",", "0.8489587424408147"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5918280823897244"}], ",", "0.742171870482052"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6833209942329815"}], ",", "1.2919589372561542"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8371350971980059"}], ",", "1.0182433853358812"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.19492869874523047"}], ",", "1.1210767037492866"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8854673257295661"}], ",", "1.2650610512028397"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8509528960043615"}], ",", "1.3758773794930836"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2617316297547343"}], ",", "0.849026520306653"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.17096350720622916"}], ",", "0.9322300921086699"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3915405854233106"}], ",", "1.0428578908467012"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8145964388400959"}], ",", "1.0147330522901632"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5476087999063624"}], ",", "0.7822532678098048"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2825411905750998"}], ",", "0.8365504476754732"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9895752379609003`*^9, 3.9895752383320436`*^9}, {
  3.989580817281561*^9, 3.989580817957806*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"e529bf62-a84a-47fb-babd-21bd64853387"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Graphics", "[", 
      RowBox[{"Circle", "[", 
       RowBox[{
        RowBox[{"data", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "data", "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"data", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "0.03"}], "]"}]}], "}"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "data", "]"}]}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"990b19f1-7304-4f38-95f2-d32e5aa70d5a"],

Cell[BoxData[
 GraphicsBox[{CircleBox[{-0.7761286630409813, 1.187140646555593}, 1], 
   CircleBox[{-0.4882079513795828, 1.1772942451344326`}, 1], 
   CircleBox[{-0.42141217736492725`, 1.4264106390530238`}, 1], 
   CircleBox[{-0.4986142639930243, 0.7895365862602277}, 1], 
   CircleBox[{-0.2556831063238429, 0.8002312744470694}, 1], 
   CircleBox[{-0.893870844190125, 1.2775475080547587`}, 1], 
   CircleBox[{-0.9205653900298651, 1.2679917613533458`}, 1], 
   CircleBox[{-0.9114738741626724, 0.8992825699007847}, 1], 
   CircleBox[{-0.5204900492126812, 0.7355673074064089}, 1], 
   CircleBox[{-0.4241997427017849, 1.47012291243619}, 1], 
   CircleBox[{-0.5683241586283079, 0.6764836008302212}, 1], 
   CircleBox[{-0.842998909321761, 0.9041117082830998}, 1], 
   CircleBox[{-0.6807241044371962, 1.440863856572474}, 1], 
   CircleBox[{-0.27059032691551865`, 0.8112892351500005}, 1], 
   CircleBox[{-0.24285311163783724`, 0.8132661433474465}, 1], 
   CircleBox[{-0.5432976269313183, 0.7837938340751414}, 1], 
   CircleBox[{-0.3783231803503234, 0.9170475637537575}, 1], 
   CircleBox[{-0.607916834527051, 0.6780529498913931}, 1], 
   CircleBox[{-0.45347468564702637`, 1.4876709663069523`}, 1], 
   CircleBox[{-0.16746573668114742`, 0.9338684789201869}, 1], 
   CircleBox[{-0.6584429574307897, 1.384189505839501}, 1], 
   CircleBox[{-0.5102917129229476, 0.8090189290645003}, 1], 
   CircleBox[{-0.44053339809630493`, 1.4122195992904283`}, 1], 
   CircleBox[{-0.1671364647142241, 0.9258530057098762}, 1], 
   CircleBox[{-0.24888009873350136`, 1.349383923696128}, 1], 
   CircleBox[{-0.8722057060653097, 0.9795355137001097}, 1], 
   CircleBox[{-0.5503806107576626, 0.7933411735734747}, 1], 
   CircleBox[{-0.6005148057863192, 0.6880026532114702}, 1], 
   CircleBox[{-0.6601527246821904, 1.2208457053580906`}, 1], 
   CircleBox[{-0.6037698437810458, 0.6749908520849317}, 1], 
   CircleBox[{-0.8958939866998005, 0.8648871258652627}, 1], 
   CircleBox[{-0.46408116247393943`, 1.4462138779458613`}, 1], 
   CircleBox[{-0.9264873272565456, 1.248112521024175}, 1], 
   CircleBox[{-0.8124281517855557, 0.970783124466228}, 1], 
   CircleBox[{-0.32284178508848616`, 1.0530716726688196`}, 1], 
   CircleBox[{-0.2481954116449145, 1.1184591725793718`}, 1], 
   CircleBox[{-0.9104852131710512, 1.2423868634437907`}, 1], 
   CircleBox[{-0.24603519323280007`, 0.8347986115013639}, 1], 
   CircleBox[{-0.27943655713554955`, 0.8489587424408147}, 1], 
   CircleBox[{-0.5918280823897244, 0.742171870482052}, 1], 
   CircleBox[{-0.6833209942329815, 1.2919589372561542`}, 1], 
   CircleBox[{-0.8371350971980059, 1.0182433853358812`}, 1], 
   CircleBox[{-0.19492869874523047`, 1.1210767037492866`}, 1], 
   CircleBox[{-0.8854673257295661, 1.2650610512028397`}, 1], 
   CircleBox[{-0.8509528960043615, 1.3758773794930836`}, 1], 
   CircleBox[{-0.2617316297547343, 0.849026520306653}, 1], 
   CircleBox[{-0.17096350720622916`, 0.9322300921086699}, 1], 
   CircleBox[{-0.3915405854233106, 1.0428578908467012`}, 1], 
   CircleBox[{-0.8145964388400959, 1.0147330522901632`}, 1], 
   CircleBox[{-0.5476087999063624, 0.7822532678098048}, 1], 
   CircleBox[{-0.2825411905750998, 0.8365504476754732}, 1], 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7761286630409813, 1.187140646555593}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.4882079513795828, 1.1772942451344326`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.42141217736492725`, 1.4264106390530238`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.4986142639930243, 0.7895365862602277}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.2556831063238429, 0.8002312744470694}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.893870844190125, 1.2775475080547587`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.9205653900298651, 1.2679917613533458`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.9114738741626724, 0.8992825699007847}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5204900492126812, 0.7355673074064089}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.4241997427017849, 1.47012291243619}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5683241586283079, 0.6764836008302212}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.842998909321761, 0.9041117082830998}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.6807241044371962, 1.440863856572474}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.27059032691551865`, 0.8112892351500005}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.24285311163783724`, 0.8132661433474465}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5432976269313183, 0.7837938340751414}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.3783231803503234, 0.9170475637537575}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.607916834527051, 0.6780529498913931}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.45347468564702637`, 1.4876709663069523`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.16746573668114742`, 0.9338684789201869}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.6584429574307897, 1.384189505839501}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5102917129229476, 0.8090189290645003}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.44053339809630493`, 1.4122195992904283`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.1671364647142241, 0.9258530057098762}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.24888009873350136`, 1.349383923696128}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.8722057060653097, 0.9795355137001097}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5503806107576626, 0.7933411735734747}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.6005148057863192, 0.6880026532114702}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.6601527246821904, 1.2208457053580906`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.6037698437810458, 0.6749908520849317}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.8958939866998005, 0.8648871258652627}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.46408116247393943`, 1.4462138779458613`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.9264873272565456, 1.248112521024175}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.8124281517855557, 0.970783124466228}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.32284178508848616`, 1.0530716726688196`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.2481954116449145, 1.1184591725793718`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.9104852131710512, 1.2423868634437907`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.24603519323280007`, 0.8347986115013639}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.27943655713554955`, 0.8489587424408147}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5918280823897244, 0.742171870482052}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.6833209942329815, 1.2919589372561542`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.8371350971980059, 1.0182433853358812`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.19492869874523047`, 1.1210767037492866`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.8854673257295661, 1.2650610512028397`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.8509528960043615, 1.3758773794930836`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.2617316297547343, 0.849026520306653}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.17096350720622916`, 0.9322300921086699}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.3915405854233106, 1.0428578908467012`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.8145964388400959, 1.0147330522901632`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5476087999063624, 0.7822532678098048}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.2825411905750998, 0.8365504476754732}, 0.03]}}]], "Output",
 CellChangeTimes->{3.98976835265278*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"2c20630a-e4fe-411c-b514-61c160b0bcc5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.989768370448379*^9, 
  3.9897683707356663`*^9}},ExpressionUUID->"9b0ab150-c3f7-4240-ae82-\
0e85a5278951"]
}, Open  ]],

Cell[CellGroupData[{

Cell["151 points", "Section",
 CellChangeTimes->{{3.989768310054575*^9, 3.989768342923955*^9}, 
   3.989768372974628*^9},ExpressionUUID->"50633598-4d54-4e1c-9f5d-\
62e9802f649f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7050712034679625`"}], ",", "0.0010900315790312032`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7933757362875413`", ",", 
       RowBox[{"-", "0.017250266887784582`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6934105498869614`", ",", "0.06280927319370064`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1916203894020706`"}], ",", 
       RowBox[{"-", "0.13064017642064651`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5624935265654001`", ",", "0.13759559357582885`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.023866713743985767`", ",", "0.15736628912877862`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12102445386577482`", ",", 
       RowBox[{"-", "0.12152281280282716`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.690660394911284`"}], ",", "0.00890509661807573`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4928155638619537`"}], ",", "0.16648265644301793`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12755935048746359`", ",", "0.19015086945295998`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.06349219316750132`"}], ",", "0.07821081753293042`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08001928011983808`", ",", 
       RowBox[{"-", "0.014064350303248714`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7939095669121816`", ",", "0.01382744758727597`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.359512493665321`"}], ",", "0.12236617421537166`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.24481634785871348`", ",", 
       RowBox[{"-", "0.02217480871381021`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5142777291675246`"}], ",", 
       RowBox[{"-", "0.10557405134876874`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.10026199398594718`"}], ",", 
       RowBox[{"-", "0.20335131291399106`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.46269448717835676`", ",", 
       RowBox[{"-", "0.0032884025281132434`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.44390957804866915`", ",", 
       RowBox[{"-", "0.17093881389428453`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7225408672643063`", ",", "0.09130845943429655`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0843401943835343`"}], ",", "0.1334146980052274`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14965923300095638`", ",", 
       RowBox[{"-", "0.10984686633625303`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3337689024431648`", ",", "0.11868322637366364`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7681134253795437`"}], ",", "0.01125326501936677`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.1348641459294196`"}], ",", "0.005679082923124974`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.033014876500693534`"}], ",", "0.13463242558820784`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.3871595177869166`"}], ",", 
       RowBox[{"-", "0.17874550248949092`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.030585960747561564`", ",", 
       RowBox[{"-", "0.2052869313295836`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8065007869709586`", ",", 
       RowBox[{"-", "0.003993514049130509`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7928938604598987`", ",", 
       RowBox[{"-", "0.009409760721601379`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.40898454407985835`", ",", "0.13718491697260413`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1771301662356196`", ",", 
       RowBox[{"-", "0.13204136248241977`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8013019051267074`", ",", "0.04201804561456565`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3672879410773004`", ",", "0.10649133440342234`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.028315005129165675`", ",", "0.03165882324940962`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.40016506762676585`"}], ",", "0.14919924529605527`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2607449446312636`"}], ",", 
       RowBox[{"-", "0.048612577574733404`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.47211002891151727`"}], ",", 
       RowBox[{"-", "0.16389747109105446`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08171127987612851`", ",", 
       RowBox[{"-", "0.012851781568192194`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8142677649930473`", ",", "0.035518687362985024`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.29861878603140307`"}], ",", 
       RowBox[{"-", "0.039852792506259026`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6606819180400695`", ",", "0.07517935123569444`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.39651356105902474`"}], ",", "0.0005350330607336584`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.39923135072586546`"}], ",", "0.15120846756487788`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.34546841867838424`"}], ",", 
       RowBox[{"-", "0.016235115723285773`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7778777115286297`", ",", 
       RowBox[{"-", "0.0020799462496429444`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7277588076506538`"}], ",", "0.01240066235094578`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6726628599537237`"}], ",", "0.09661628774013387`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5940835124537283`", ",", "0.029168418316559697`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.0911732321339471`"}], ",", "0.059914815993124856`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7185264090179084`"}], ",", "0.00010383178275691352`"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.16764326630671536`", ",", 
       RowBox[{"-", "0.05930597500781853`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7856044096127609`"}], ",", "0.07907929434217517`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5545289576601418`"}], ",", 
       RowBox[{"-", "0.03267099145885641`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7066194451911113`"}], ",", 
       RowBox[{"-", "0.07882665749705953`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5832136516943222`"}], ",", 
       RowBox[{"-", "0.1331886573135473`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5786886360733398`"}], ",", "0.15045778600068416`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12265743250824304`", ",", 
       RowBox[{"-", "0.05397652787612217`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2944386263307915`", ",", "0.0037024023653827315`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7582061192766727`", ",", 
       RowBox[{"-", "0.06635757333771536`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5321754849422414`"}], ",", 
       RowBox[{"-", "0.05460443350091014`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6518345638448341`", ",", "0.006371440774892934`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7673805858044414`", ",", 
       RowBox[{"-", "0.0032024693954071926`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.63470407879257`"}], ",", 
       RowBox[{"-", "0.00012135176137786918`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.03379906284508303`", ",", 
       RowBox[{"-", "0.20660676113555382`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.029979802244501134`", ",", 
       RowBox[{"-", "0.2071266295156412`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6797459293691503`", ",", "0.020137715511910792`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.014667900071103206`"}], ",", "0.05004159715355356`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7387049682679503`"}], ",", "0.01742749521445433`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7819503005299618`"}], ",", "0.005367025879498832`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8082760960579486`"}], ",", 
       RowBox[{"-", "0.004228737625931622`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7558331628982724`"}], ",", "0.0999707265361989`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7266112378714537`", ",", 
       RowBox[{"-", "0.10610059841207503`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5464382728916292`"}], ",", 
       RowBox[{"-", "0.12188109241627876`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6746745479535476`"}], ",", "0.012188270870227197`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5842892683806659`"}], ",", 
       RowBox[{"-", "0.03132484388825199`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7999150343912299`"}], ",", 
       RowBox[{"-", "0.06127793556272387`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5030580018189679`", ",", 
       RowBox[{"-", "0.019504495892325557`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.30526867289970605`"}], ",", 
       RowBox[{"-", "0.16087539758460048`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.15717705409203583`"}], ",", "0.19095355485276722`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7531385198289176`"}], ",", "0.01107845088441739`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.727579946185143`"}], ",", "0.09013350599189834`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6754440430170385`", ",", "0.05484746139223537`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.07917430603074016`", ",", 
       RowBox[{"-", "0.01127269829853483`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8294362224002461`"}], ",", "0.019686812691966427`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6302781777028363`"}], ",", 
       RowBox[{"-", "0.13381571266605075`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.79668115170604`", ",", 
       RowBox[{"-", "0.06001468901867893`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8206326768416363`"}], ",", 
       RowBox[{"-", "0.05969679477507714`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7811444176089365`"}], ",", 
       RowBox[{"-", "0.07534054581179978`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.749632061918362`"}], ",", 
       RowBox[{"-", "0.058223951709723665`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7957893371847133`"}], ",", "0.0010307815049853675`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5207738115493938`", ",", 
       RowBox[{"-", "0.13604829851013156`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.724543616385075`", ",", 
       RowBox[{"-", "0.0008998160739508432`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8365727710168659`"}], ",", "0.0696674907615491`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.15880193873921467`"}], ",", "0.1869756460698006`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8141274421431254`", ",", 
       RowBox[{"-", "0.009436855349094553`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8183663616347354`"}], ",", "0.08409003556925831`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8341682966215419`"}], ",", 
       RowBox[{"-", "0.04727677561707716`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6552602283778483`"}], ",", "0.013228057585365605`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.25197069720271076`"}], ",", 
       RowBox[{"-", "0.13886832504746183`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.700068989951318`"}], ",", "0.10518147134505273`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.21294363149475312`"}], ",", 
       RowBox[{"-", "0.07491108199654019`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.36118032229683245`"}], ",", "0.101671361989624`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.18138138767344716`"}], ",", 
       RowBox[{"-", "0.05239956747725551`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.044377597917530334`"}], ",", "0.07476001021978185`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7550152308399715`", ",", 
       RowBox[{"-", "0.0049384299057798065`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6300669997832566`", ",", 
       RowBox[{"-", "0.0038500672459655105`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8100217052764865`", ",", 
       RowBox[{"-", "0.04963109452041908`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6905373072711533`", ",", "0.007154052423154006`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.05783748520012953`"}], ",", "0.11698855645493719`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4407758815288799`"}], ",", 
       RowBox[{"-", "0.00963962707621166`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.676603620970282`"}], ",", 
       RowBox[{"-", "0.11686205684171502`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.16063189119194465`"}], ",", "0.18928094609323323`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7852221817296801`", ",", 
       RowBox[{"-", "0.0006289267111645458`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7409931616588685`", ",", 
       RowBox[{"-", "0.002628054809758029`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2574667289802361`", ",", "0.17885372551941592`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5393391741191429`", ",", 
       RowBox[{"-", "0.02624254473425036`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6315131645080936`", ",", 
       RowBox[{"-", "0.12587027695763506`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.5098665882224979`"}], ",", 
       RowBox[{"-", "0.04842777236221614`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.28957339297137064`"}], ",", "0.18572283051131844`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7760390857397359`", ",", "0.07197934733094999`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4017058383884592`"}], ",", "0.1520416989370047`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.818014514316945`"}], ",", 
       RowBox[{"-", "0.0024123442311110854`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5941738904367133`", ",", "0.03016857919805055`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7067212502197459`", ",", "0.00031897510446049493`"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0.7926717371257646`", ",", "0.06072172753619248`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.33249274138906604`", ",", 
       RowBox[{"-", "0.18508605211396095`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.42286571745507096`", ",", "0.01075679797686746`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6859815073400531`", ",", 
       RowBox[{"-", "0.12551051967250096`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7481579233904284`", ",", "0.07535146280308944`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6031036228378027`", ",", 
       RowBox[{"-", "0.013912009963661792`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.23408703067057585`"}], ",", 
       RowBox[{"-", "0.07017000386454084`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3875252776818949`", ",", "0.028540030545758724`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5725735026469504`", ",", 
       RowBox[{"-", "0.021846481324884925`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.23785860491807903`", ",", 
       RowBox[{"-", "0.16361804293138238`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.4777934929093891`"}], ",", 
       RowBox[{"-", "0.02682461630569377`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7999870319366668`", ",", "0.011121539611033876`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5776002656475487`", ",", 
       RowBox[{"-", "0.14717693268567358`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2013233551787597`", ",", 
       RowBox[{"-", "0.04187992490072578`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7776327576036122`", ",", 
       RowBox[{"-", "0.05545281413568248`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.223503248523486`"}], ",", 
       RowBox[{"-", "0.12045662307248849`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4820577888169654`", ",", "0.14604240958936426`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.36177718948732623`", ",", "0.054824600531776235`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6273397876951063`", ",", "0.10223134656517673`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6679275676300674`", ",", "0.02125675648138267`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6376314682086226`"}], ",", "0.10147360083110474`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.14636047282674552`", ",", 
       RowBox[{"-", "0.07413088405843021`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.6096879794281254`"}], ",", 
       RowBox[{"-", "0.011554996380401306`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.33335197981588455`", ",", "0.04133949266541476`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.8364755673484426`"}], ",", "0.01647389719254655`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.7243930218204123`"}], ",", 
       RowBox[{"-", "0.05309882187021728`"}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.989768389334234*^9, 3.989768395782916*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"92f03ac4-1dc8-4923-8731-4a554207f791"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Graphics", "[", 
      RowBox[{"Circle", "[", 
       RowBox[{
        RowBox[{"data", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "data", "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Disk", "[", 
         RowBox[{
          RowBox[{"data", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "0.03"}], "]"}]}], "}"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "data", "]"}]}], "}"}]}], "]"}]}], 
  "]"}]], "Input",
 CellLabel->"In[60]:=",ExpressionUUID->"67ae4afd-fef8-4d1e-8705-7864b09b3ac2"],

Cell[BoxData[
 GraphicsBox[{CircleBox[{-0.7050712034679625, 0.0010900315790312032`}, 1], 
   CircleBox[{0.7933757362875413, -0.017250266887784582`}, 1], 
   CircleBox[{0.6934105498869614, 0.06280927319370064}, 1], 
   CircleBox[{-0.1916203894020706, -0.13064017642064651`}, 1], 
   CircleBox[{0.5624935265654001, 0.13759559357582885`}, 1], 
   CircleBox[{0.023866713743985767`, 0.15736628912877862`}, 1], 
   CircleBox[{0.12102445386577482`, -0.12152281280282716`}, 1], 
   CircleBox[{-0.690660394911284, 0.00890509661807573}, 1], 
   CircleBox[{-0.4928155638619537, 0.16648265644301793`}, 1], 
   CircleBox[{0.12755935048746359`, 0.19015086945295998`}, 1], 
   CircleBox[{-0.06349219316750132, 0.07821081753293042}, 1], 
   CircleBox[{0.08001928011983808, -0.014064350303248714`}, 1], 
   CircleBox[{0.7939095669121816, 0.01382744758727597}, 1], 
   CircleBox[{-0.359512493665321, 0.12236617421537166`}, 1], 
   CircleBox[{0.24481634785871348`, -0.02217480871381021}, 1], 
   CircleBox[{-0.5142777291675246, -0.10557405134876874`}, 1], 
   CircleBox[{-0.10026199398594718`, -0.20335131291399106`}, 1], 
   CircleBox[{0.46269448717835676`, -0.0032884025281132434`}, 1], 
   CircleBox[{0.44390957804866915`, -0.17093881389428453`}, 1], 
   CircleBox[{0.7225408672643063, 0.09130845943429655}, 1], 
   CircleBox[{-0.0843401943835343, 0.1334146980052274}, 1], 
   CircleBox[{0.14965923300095638`, -0.10984686633625303`}, 1], 
   CircleBox[{0.3337689024431648, 0.11868322637366364`}, 1], 
   CircleBox[{-0.7681134253795437, 0.01125326501936677}, 1], 
   CircleBox[{-0.1348641459294196, 0.005679082923124974}, 1], 
   CircleBox[{-0.033014876500693534`, 0.13463242558820784`}, 1], 
   CircleBox[{-0.3871595177869166, -0.17874550248949092`}, 1], 
   CircleBox[{0.030585960747561564`, -0.2052869313295836}, 1], 
   CircleBox[{0.8065007869709586, -0.003993514049130509}, 1], 
   CircleBox[{0.7928938604598987, -0.009409760721601379}, 1], 
   CircleBox[{0.40898454407985835`, 0.13718491697260413`}, 1], 
   CircleBox[{0.1771301662356196, -0.13204136248241977`}, 1], 
   CircleBox[{0.8013019051267074, 0.04201804561456565}, 1], 
   CircleBox[{0.3672879410773004, 0.10649133440342234`}, 1], 
   CircleBox[{0.028315005129165675`, 0.03165882324940962}, 1], 
   CircleBox[{-0.40016506762676585`, 0.14919924529605527`}, 1], 
   CircleBox[{-0.2607449446312636, -0.048612577574733404`}, 1], 
   CircleBox[{-0.47211002891151727`, -0.16389747109105446`}, 1], 
   CircleBox[{0.08171127987612851, -0.012851781568192194`}, 1], 
   CircleBox[{0.8142677649930473, 0.035518687362985024`}, 1], 
   CircleBox[{-0.29861878603140307`, -0.039852792506259026`}, 1], 
   CircleBox[{0.6606819180400695, 0.07517935123569444}, 1], 
   CircleBox[{-0.39651356105902474`, 0.0005350330607336584}, 1], 
   CircleBox[{-0.39923135072586546`, 0.15120846756487788`}, 1], 
   CircleBox[{-0.34546841867838424`, -0.016235115723285773`}, 1], 
   CircleBox[{0.7778777115286297, -0.0020799462496429444`}, 1], 
   CircleBox[{-0.7277588076506538, 0.01240066235094578}, 1], 
   CircleBox[{-0.6726628599537237, 0.09661628774013387}, 1], 
   CircleBox[{0.5940835124537283, 0.029168418316559697`}, 1], 
   CircleBox[{-0.0911732321339471, 0.059914815993124856`}, 1], 
   CircleBox[{-0.7185264090179084, 0.00010383178275691352`}, 1], 
   CircleBox[{0.16764326630671536`, -0.05930597500781853}, 1], 
   CircleBox[{-0.7856044096127609, 0.07907929434217517}, 1], 
   CircleBox[{-0.5545289576601418, -0.03267099145885641}, 1], 
   CircleBox[{-0.7066194451911113, -0.07882665749705953}, 1], 
   CircleBox[{-0.5832136516943222, -0.1331886573135473}, 1], 
   CircleBox[{-0.5786886360733398, 0.15045778600068416`}, 1], 
   CircleBox[{0.12265743250824304`, -0.05397652787612217}, 1], 
   CircleBox[{0.2944386263307915, 0.0037024023653827315`}, 1], 
   CircleBox[{0.7582061192766727, -0.06635757333771536}, 1], 
   CircleBox[{-0.5321754849422414, -0.05460443350091014}, 1], 
   CircleBox[{0.6518345638448341, 0.006371440774892934}, 1], 
   CircleBox[{0.7673805858044414, -0.0032024693954071926`}, 1], 
   CircleBox[{-0.63470407879257, -0.00012135176137786918`}, 1], 
   CircleBox[{0.03379906284508303, -0.20660676113555382`}, 1], 
   CircleBox[{0.029979802244501134`, -0.2071266295156412}, 1], 
   CircleBox[{0.6797459293691503, 0.020137715511910792`}, 1], 
   CircleBox[{-0.014667900071103206`, 0.05004159715355356}, 1], 
   CircleBox[{-0.7387049682679503, 0.01742749521445433}, 1], 
   CircleBox[{-0.7819503005299618, 0.005367025879498832}, 1], 
   CircleBox[{-0.8082760960579486, -0.004228737625931622}, 1], 
   CircleBox[{-0.7558331628982724, 0.0999707265361989}, 1], 
   CircleBox[{0.7266112378714537, -0.10610059841207503`}, 1], 
   CircleBox[{-0.5464382728916292, -0.12188109241627876`}, 1], 
   CircleBox[{-0.6746745479535476, 0.012188270870227197`}, 1], 
   CircleBox[{-0.5842892683806659, -0.03132484388825199}, 1], 
   CircleBox[{-0.7999150343912299, -0.06127793556272387}, 1], 
   CircleBox[{0.5030580018189679, -0.019504495892325557`}, 1], 
   CircleBox[{-0.30526867289970605`, -0.16087539758460048`}, 1], 
   CircleBox[{-0.15717705409203583`, 0.19095355485276722`}, 1], 
   CircleBox[{-0.7531385198289176, 0.01107845088441739}, 1], 
   CircleBox[{-0.727579946185143, 0.09013350599189834}, 1], 
   CircleBox[{0.6754440430170385, 0.05484746139223537}, 1], 
   CircleBox[{0.07917430603074016, -0.01127269829853483}, 1], 
   CircleBox[{-0.8294362224002461, 0.019686812691966427`}, 1], 
   CircleBox[{-0.6302781777028363, -0.13381571266605075`}, 1], 
   CircleBox[{0.79668115170604, -0.06001468901867893}, 1], 
   CircleBox[{-0.8206326768416363, -0.05969679477507714}, 1], 
   CircleBox[{-0.7811444176089365, -0.07534054581179978}, 1], 
   CircleBox[{-0.749632061918362, -0.058223951709723665`}, 1], 
   CircleBox[{-0.7957893371847133, 0.0010307815049853675`}, 1], 
   CircleBox[{0.5207738115493938, -0.13604829851013156`}, 1], 
   CircleBox[{0.724543616385075, -0.0008998160739508432}, 1], 
   CircleBox[{-0.8365727710168659, 0.0696674907615491}, 1], 
   CircleBox[{-0.15880193873921467`, 0.1869756460698006}, 1], 
   CircleBox[{0.8141274421431254, -0.009436855349094553}, 1], 
   CircleBox[{-0.8183663616347354, 0.08409003556925831}, 1], 
   CircleBox[{-0.8341682966215419, -0.04727677561707716}, 1], 
   CircleBox[{-0.6552602283778483, 0.013228057585365605`}, 1], 
   CircleBox[{-0.25197069720271076`, -0.13886832504746183`}, 1], 
   CircleBox[{-0.700068989951318, 0.10518147134505273`}, 1], 
   CircleBox[{-0.21294363149475312`, -0.07491108199654019}, 1], 
   CircleBox[{-0.36118032229683245`, 0.101671361989624}, 1], 
   CircleBox[{-0.18138138767344716`, -0.05239956747725551}, 1], 
   CircleBox[{-0.044377597917530334`, 0.07476001021978185}, 1], 
   CircleBox[{0.7550152308399715, -0.0049384299057798065`}, 1], 
   CircleBox[{0.6300669997832566, -0.0038500672459655105`}, 1], 
   CircleBox[{0.8100217052764865, -0.04963109452041908}, 1], 
   CircleBox[{0.6905373072711533, 0.007154052423154006}, 1], 
   CircleBox[{-0.05783748520012953, 0.11698855645493719`}, 1], 
   CircleBox[{-0.4407758815288799, -0.00963962707621166}, 1], 
   CircleBox[{-0.676603620970282, -0.11686205684171502`}, 1], 
   CircleBox[{-0.16063189119194465`, 0.18928094609323323`}, 1], 
   CircleBox[{0.7852221817296801, -0.0006289267111645458}, 1], 
   CircleBox[{0.7409931616588685, -0.002628054809758029}, 1], 
   CircleBox[{0.2574667289802361, 0.17885372551941592`}, 1], 
   CircleBox[{0.5393391741191429, -0.02624254473425036}, 1], 
   CircleBox[{0.6315131645080936, -0.12587027695763506`}, 1], 
   CircleBox[{-0.5098665882224979, -0.04842777236221614}, 1], 
   CircleBox[{-0.28957339297137064`, 0.18572283051131844`}, 1], 
   CircleBox[{0.7760390857397359, 0.07197934733094999}, 1], 
   CircleBox[{-0.4017058383884592, 0.1520416989370047}, 1], 
   CircleBox[{-0.818014514316945, -0.0024123442311110854`}, 1], 
   CircleBox[{0.5941738904367133, 0.03016857919805055}, 1], 
   CircleBox[{0.7067212502197459, 0.00031897510446049493`}, 1], 
   CircleBox[{0.7926717371257646, 0.06072172753619248}, 1], 
   CircleBox[{0.33249274138906604`, -0.18508605211396095`}, 1], 
   CircleBox[{0.42286571745507096`, 0.01075679797686746}, 1], 
   CircleBox[{0.6859815073400531, -0.12551051967250096`}, 1], 
   CircleBox[{0.7481579233904284, 0.07535146280308944}, 1], 
   CircleBox[{0.6031036228378027, -0.013912009963661792`}, 1], 
   CircleBox[{-0.23408703067057585`, -0.07017000386454084}, 1], 
   CircleBox[{0.3875252776818949, 0.028540030545758724`}, 1], 
   CircleBox[{0.5725735026469504, -0.021846481324884925`}, 1], 
   CircleBox[{0.23785860491807903`, -0.16361804293138238`}, 1], 
   CircleBox[{-0.4777934929093891, -0.02682461630569377}, 1], 
   CircleBox[{0.7999870319366668, 0.011121539611033876`}, 1], 
   CircleBox[{0.5776002656475487, -0.14717693268567358`}, 1], 
   CircleBox[{0.2013233551787597, -0.04187992490072578}, 1], 
   CircleBox[{0.7776327576036122, -0.05545281413568248}, 1], 
   CircleBox[{-0.223503248523486, -0.12045662307248849`}, 1], 
   CircleBox[{0.4820577888169654, 0.14604240958936426`}, 1], 
   CircleBox[{0.36177718948732623`, 0.054824600531776235`}, 1], 
   CircleBox[{0.6273397876951063, 0.10223134656517673`}, 1], 
   CircleBox[{0.6679275676300674, 0.02125675648138267}, 1], 
   CircleBox[{-0.6376314682086226, 0.10147360083110474`}, 1], 
   CircleBox[{0.14636047282674552`, -0.07413088405843021}, 1], 
   CircleBox[{-0.6096879794281254, -0.011554996380401306`}, 1], 
   CircleBox[{0.33335197981588455`, 0.04133949266541476}, 1], 
   CircleBox[{-0.8364755673484426, 0.01647389719254655}, 1], 
   CircleBox[{-0.7243930218204123, -0.05309882187021728}, 1], 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7050712034679625, 0.0010900315790312032`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7933757362875413, -0.017250266887784582`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.6934105498869614, 0.06280927319370064}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.1916203894020706, -0.13064017642064651`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.5624935265654001, 0.13759559357582885`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.023866713743985767`, 0.15736628912877862`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.12102445386577482`, -0.12152281280282716`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.690660394911284, 0.00890509661807573}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.4928155638619537, 0.16648265644301793`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.12755935048746359`, 0.19015086945295998`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.06349219316750132, 0.07821081753293042}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.08001928011983808, -0.014064350303248714`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7939095669121816, 0.01382744758727597}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.359512493665321, 0.12236617421537166`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.24481634785871348`, -0.02217480871381021}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5142777291675246, -0.10557405134876874`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.10026199398594718`, -0.20335131291399106`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.46269448717835676`, -0.0032884025281132434`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.44390957804866915`, -0.17093881389428453`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7225408672643063, 0.09130845943429655}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.0843401943835343, 0.1334146980052274}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.14965923300095638`, -0.10984686633625303`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.3337689024431648, 0.11868322637366364`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7681134253795437, 0.01125326501936677}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.1348641459294196, 0.005679082923124974}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.033014876500693534`, 0.13463242558820784`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.3871595177869166, -0.17874550248949092`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.030585960747561564`, -0.2052869313295836}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.8065007869709586, -0.003993514049130509}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7928938604598987, -0.009409760721601379}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.40898454407985835`, 0.13718491697260413`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.1771301662356196, -0.13204136248241977`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.8013019051267074, 0.04201804561456565}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.3672879410773004, 0.10649133440342234`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.028315005129165675`, 0.03165882324940962}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.40016506762676585`, 0.14919924529605527`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.2607449446312636, -0.048612577574733404`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.47211002891151727`, -0.16389747109105446`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.08171127987612851, -0.012851781568192194`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.8142677649930473, 0.035518687362985024`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.29861878603140307`, -0.039852792506259026`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.6606819180400695, 0.07517935123569444}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.39651356105902474`, 0.0005350330607336584}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.39923135072586546`, 0.15120846756487788`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.34546841867838424`, -0.016235115723285773`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7778777115286297, -0.0020799462496429444`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7277588076506538, 0.01240066235094578}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.6726628599537237, 0.09661628774013387}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.5940835124537283, 0.029168418316559697`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.0911732321339471, 0.059914815993124856`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7185264090179084, 0.00010383178275691352`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.16764326630671536`, -0.05930597500781853}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7856044096127609, 0.07907929434217517}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5545289576601418, -0.03267099145885641}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7066194451911113, -0.07882665749705953}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5832136516943222, -0.1331886573135473}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5786886360733398, 0.15045778600068416`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.12265743250824304`, -0.05397652787612217}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.2944386263307915, 0.0037024023653827315`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7582061192766727, -0.06635757333771536}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5321754849422414, -0.05460443350091014}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.6518345638448341, 0.006371440774892934}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7673805858044414, -0.0032024693954071926`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.63470407879257, -0.00012135176137786918`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.03379906284508303, -0.20660676113555382`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.029979802244501134`, -0.2071266295156412}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.6797459293691503, 0.020137715511910792`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.014667900071103206`, 0.05004159715355356}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7387049682679503, 0.01742749521445433}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7819503005299618, 0.005367025879498832}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.8082760960579486, -0.004228737625931622}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7558331628982724, 0.0999707265361989}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7266112378714537, -0.10610059841207503`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5464382728916292, -0.12188109241627876`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.6746745479535476, 0.012188270870227197`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5842892683806659, -0.03132484388825199}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7999150343912299, -0.06127793556272387}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.5030580018189679, -0.019504495892325557`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.30526867289970605`, -0.16087539758460048`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.15717705409203583`, 0.19095355485276722`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7531385198289176, 0.01107845088441739}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.727579946185143, 0.09013350599189834}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.6754440430170385, 0.05484746139223537}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.07917430603074016, -0.01127269829853483}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.8294362224002461, 0.019686812691966427`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.6302781777028363, -0.13381571266605075`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.79668115170604, -0.06001468901867893}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.8206326768416363, -0.05969679477507714}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7811444176089365, -0.07534054581179978}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.749632061918362, -0.058223951709723665`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7957893371847133, 0.0010307815049853675`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.5207738115493938, -0.13604829851013156`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.724543616385075, -0.0008998160739508432}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.8365727710168659, 0.0696674907615491}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.15880193873921467`, 0.1869756460698006}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.8141274421431254, -0.009436855349094553}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.8183663616347354, 0.08409003556925831}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.8341682966215419, -0.04727677561707716}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.6552602283778483, 0.013228057585365605`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.25197069720271076`, -0.13886832504746183`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.700068989951318, 0.10518147134505273`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.21294363149475312`, -0.07491108199654019}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.36118032229683245`, 0.101671361989624}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.18138138767344716`, -0.05239956747725551}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.044377597917530334`, 0.07476001021978185}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7550152308399715, -0.0049384299057798065`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.6300669997832566, -0.0038500672459655105`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.8100217052764865, -0.04963109452041908}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.6905373072711533, 0.007154052423154006}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.05783748520012953, 0.11698855645493719`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.4407758815288799, -0.00963962707621166}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.676603620970282, -0.11686205684171502`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.16063189119194465`, 0.18928094609323323`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7852221817296801, -0.0006289267111645458}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7409931616588685, -0.002628054809758029}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.2574667289802361, 0.17885372551941592`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.5393391741191429, -0.02624254473425036}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.6315131645080936, -0.12587027695763506`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.5098665882224979, -0.04842777236221614}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.28957339297137064`, 0.18572283051131844`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7760390857397359, 0.07197934733094999}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.4017058383884592, 0.1520416989370047}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.818014514316945, -0.0024123442311110854`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.5941738904367133, 0.03016857919805055}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7067212502197459, 0.00031897510446049493`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7926717371257646, 0.06072172753619248}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.33249274138906604`, -0.18508605211396095`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.42286571745507096`, 0.01075679797686746}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.6859815073400531, -0.12551051967250096`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7481579233904284, 0.07535146280308944}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.6031036228378027, -0.013912009963661792`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.23408703067057585`, -0.07017000386454084}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.3875252776818949, 0.028540030545758724`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.5725735026469504, -0.021846481324884925`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.23785860491807903`, -0.16361804293138238`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.4777934929093891, -0.02682461630569377}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7999870319366668, 0.011121539611033876`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.5776002656475487, -0.14717693268567358`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.2013233551787597, -0.04187992490072578}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.7776327576036122, -0.05545281413568248}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.223503248523486, -0.12045662307248849`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.4820577888169654, 0.14604240958936426`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.36177718948732623`, 0.054824600531776235`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.6273397876951063, 0.10223134656517673`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.6679275676300674, 0.02125675648138267}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.6376314682086226, 0.10147360083110474`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.14636047282674552`, -0.07413088405843021}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.6096879794281254, -0.011554996380401306`}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{0.33335197981588455`, 0.04133949266541476}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.8364755673484426, 0.01647389719254655}, 0.03]}, 
   {RGBColor[1, 0, 0], 
    DiskBox[{-0.7243930218204123, -0.05309882187021728}, 0.03]}}]], "Output",
 CellChangeTimes->{{3.9897683778743753`*^9, 3.9897683989608393`*^9}},
 CellLabel->"Out[60]=",ExpressionUUID->"91b0fd0c-9b8f-4d91-9aaf-5dd64dcfcb47"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1907, 823},
WindowMargins->{{119, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.2 for Mac OS X x86 (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"791a8983-9a74-466b-b818-d58ba9c363af"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 164, 6, 103, "Section",ExpressionUUID->"98d83bbc-0282-4dae-a9d3-72c238ffa0e3"],
Cell[743, 30, 871, 25, 29, "Input",ExpressionUUID->"ff23ec06-4164-43d3-944a-78921f8c7a71"],
Cell[CellGroupData[{
Cell[1639, 59, 899, 27, 29, "Input",ExpressionUUID->"a821b3a1-b6c0-4b6c-b44b-f2c6597af543"],
Cell[2541, 88, 938, 16, 367, "Output",ExpressionUUID->"38f3c341-01dd-4ac7-8e3c-ee0f496e1fd7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3528, 110, 154, 3, 66, "Section",ExpressionUUID->"8e77338e-303f-4689-90a4-7277c61c8ecf"],
Cell[3685, 115, 6763, 211, 233, "Input",ExpressionUUID->"e529bf62-a84a-47fb-babd-21bd64853387"],
Cell[CellGroupData[{
Cell[10473, 330, 899, 27, 29, "Input",ExpressionUUID->"990b19f1-7304-4f38-95f2-d32e5aa70d5a"],
Cell[11375, 359, 7817, 155, 383, "Output",ExpressionUUID->"2c20630a-e4fe-411c-b514-61c160b0bcc5"]
}, Open  ]],
Cell[19207, 517, 234, 5, 90, "Input",ExpressionUUID->"9b0ab150-c3f7-4240-ae82-0e85a5278951"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19478, 527, 178, 3, 66, "Section",ExpressionUUID->"50633598-4d54-4e1c-9f5d-62e9802f649f"],
Cell[19659, 532, 19251, 504, 785, "Input",ExpressionUUID->"92f03ac4-1dc8-4923-8731-4a554207f791"],
Cell[CellGroupData[{
Cell[38935, 1040, 899, 27, 29, "Input",ExpressionUUID->"67ae4afd-fef8-4d1e-8705-7864b09b3ac2"],
Cell[39837, 1069, 23406, 455, 258, "Output",ExpressionUUID->"91b0fd0c-9b8f-4d91-9aaf-5dd64dcfcb47"]
}, Open  ]]
}, Open  ]]
}
]
*)


